Primes in almost all short intervals

The author sharpens a result of Jia (1996), showing that the interval $[n, n+n^{\frac{1}{21.5}+\varepsilon}]$ contains prime numbers for almost all $n$. Watt's mean value bound, a delicate sieve decomposition and more accurate estimates for integrals are used to good effect.

==> anc/1_21.5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91794,       2944]
NotebookOptionsPosition[     89341,       2896]
NotebookOutlinePosition[     89765,       2913]
CellTagsIndexPosition[     89722,       2910]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FF", "[", "u_", "]"}], ":=", 
  RowBox[{"UpperSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "[", "u_", "]"}], ":=", 
  RowBox[{"LowerSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FF", "[", "u", "]"}], "+", 
     RowBox[{"ff", "[", "u", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"Exp", "[", "EulerGamma", "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]0", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5612", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]1", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5617", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SieveExponent", "=", 
   FractionBox["79", "817"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.92795264768346*^9, 3.927952647843119*^9}, {
  3.928995967245449*^9, 3.928996009307421*^9}, {3.930712338735206*^9, 
  3.930712339039206*^9}, {3.930795808466913*^9, 3.9307958106431427`*^9}, {
  3.930964919342453*^9, 3.9309649222273235`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"c0b62b1c-72eb-6a48-93cb-cd690c8fdc8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U0101", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["673", "1247"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "473"], "<=", "t2"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", "t1"}], "-", "t2"}], "<=", 
     FractionBox["427", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["246", "817"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", "t2"}], "-", "t1"}], "<=", 
     FractionBox["263", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["246", "43"], "<=", 
     RowBox[{
      RowBox[{"12", "*", "t1"}], "+", 
      RowBox[{"11", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0102", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["223", "387"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", "t1"}], "+", 
      RowBox[{"19", "*", "t2"}]}], "<=", 
     FractionBox["632", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["328", "387"], "<=", 
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", "t2"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"11", "*", "t2"}]}], "<=", 
     FractionBox["120", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1230", "43"], "<=", 
     RowBox[{
      RowBox[{"58", "*", "t1"}], "+", 
      RowBox[{"49", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0103", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["268", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "215"], "<=", "t2"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"6", "*", "t1"}], "+", "t2"}], "<=", 
     FractionBox["94", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "301"], "<=", "t1", "<=", 
     FractionBox["16", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"8", "*", "t2"}]}], "<=", 
     FractionBox["98", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["123", "43"], "<=", 
     RowBox[{
      RowBox[{"6", "*", "t1"}], "+", 
      RowBox[{"5", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0104", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["571", "817"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "473"], "<=", "t2"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"12", "*", "t1"}], "+", "t2"}], "<=", 
     FractionBox["270", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["574", "1247"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"19", "*", "t2"}], "-", "t1"}], "<=", 
     FractionBox["161", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["328", "43"], "<=", 
     RowBox[{
      RowBox[{"12", "*", "t1"}], "+", 
      RowBox[{"11", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0105", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", "t2"}], "<=", 
     FractionBox["446", "387"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"58", "*", "t1"}], "+", 
      RowBox[{"9", "*", "t2"}]}], "<=", 
     FractionBox["1264", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["164", "387"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"5", "*", "t2"}]}], "<=", 
     FractionBox["60", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["615", "43"], "<=", 
     RowBox[{
      RowBox[{"29", "*", "t1"}], "+", 
      RowBox[{"10", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0106", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["27", "43"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["219", "301"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "215"], "<=", "t2"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"6", "*", "t1"}], "+", "t2"}], "<=", 
     FractionBox["135", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "473"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"7", "*", "t2"}], "-", "t1"}], "<=", 
     FractionBox["55", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["164", "43"], "<=", 
     RowBox[{
      RowBox[{"6", "*", "t1"}], "+", 
      RowBox[{"5", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0107", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["268", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"35", "*", "t1"}], "+", 
      RowBox[{"23", "*", "t2"}]}], "<=", 
     FractionBox["767", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["410", "473"], "<=", 
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", "t2"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"13", "*", "t2"}]}], "<=", 
     FractionBox["130", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1476", "43"], "<=", 
     RowBox[{
      RowBox[{"70", "*", "t1"}], "+", 
      RowBox[{"59", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0108", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["313", "559"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"41", "*", "t1"}], "+", 
      RowBox[{"27", "*", "t2"}]}], "<=", 
     FractionBox["902", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["492", "559"], "<=", 
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", "t2"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"15", "*", "t2"}]}], "<=", 
     FractionBox["138", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1722", "43"], "<=", 
     RowBox[{
      RowBox[{"82", "*", "t1"}], "+", 
      RowBox[{"69", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0109", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", "t2"}], "<=", 
     FractionBox["536", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"70", "*", "t1"}], "+", 
      RowBox[{"11", "*", "t2"}]}], "<=", 
     FractionBox["1534", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "473"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"6", "*", "t2"}]}], "<=", 
     FractionBox["65", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["738", "43"], "<=", 
     RowBox[{
      RowBox[{"35", "*", "t1"}], "+", 
      RowBox[{"12", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U01", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SieveExponent", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"SieveExponent", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"U0101", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0102", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0103", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0104", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0105", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0106", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0107", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0108", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0109", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.927353596921025*^9, 3.927353611748963*^9}, {
   3.927353644811306*^9, 3.927353793105795*^9}, {3.9273540671942806`*^9, 
   3.927354087506119*^9}, {3.927354119380266*^9, 3.9273541503795414`*^9}, {
   3.92735425434593*^9, 3.927354254549406*^9}, {3.9273543289850655`*^9, 
   3.92735432932908*^9}, {3.927354417483549*^9, 3.927354419420983*^9}, {
   3.9273544662170696`*^9, 3.927354468357727*^9}, {3.927354961631445*^9, 
   3.9273549738344536`*^9}, 3.927539874885977*^9, {3.927741568325704*^9, 
   3.9277416162717457`*^9}, {3.9279590388318424`*^9, 3.927959045219938*^9}, 
   3.928236418228409*^9, {3.928996074655155*^9, 3.928996187601752*^9}, {
   3.928996287381171*^9, 3.928996611438351*^9}, {3.930791096523258*^9, 
   3.9307914156757717`*^9}, {3.930791450148487*^9, 3.9307915942831573`*^9}, {
   3.930970391668068*^9, 3.930970893768*^9}, {3.9309980693593273`*^9, 
   3.930998146093748*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"9d963670-f861-514c-8aa6-f5e0bc36521e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U0201", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["27267", "66994"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["231", "559"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["35", "23"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["767", "989"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0202", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["231", "559"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["3275", "7826"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["313", "559"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0203", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["3275", "7826"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["15005", "33497"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["41", "27"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["902", "1161"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0204", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["13074", "28595"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["20", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "5"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["12", "43"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0205", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["20", "43"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["41", "86"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "7"], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["55", "301"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0206", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "86"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["227", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["219", "301"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0207", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["227", "473"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["2333", "4859"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["58", "9"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["1264", "387"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0208", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2333", "4859"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["2501", "5203"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["65", "258"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0209", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2501", "5203"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["499", "1032"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["536", "473"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0210", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["499", "1032"], "<=", 
     RowBox[{"t1", "+", "t2"}], "<=", 
     FractionBox["28277", "57190"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"SieveExponent", "<=", "t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["70", "11"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["1534", "473"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0211", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", "t2"}], "<=", 
     FractionBox["673", "1247"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "473"], "<=", "t2"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "-", "t2"}], "<=", 
     FractionBox["427", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["246", "817"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", "t2"}], "-", 
      RowBox[{"(", 
       RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "<=", 
     FractionBox["263", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["246", "43"], "<=", 
     RowBox[{
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"11", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0212", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", "t2"}], "<=", 
     FractionBox["223", "387"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"19", "*", "t2"}]}], "<=", 
     FractionBox["632", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["328", "387"], "<=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", "t2"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"11", "*", "t2"}]}], "<=", 
     FractionBox["120", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1230", "43"], "<=", 
     RowBox[{
      RowBox[{"58", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"49", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0213", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", "t2"}], "<=", 
     FractionBox["268", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "215"], "<=", "t2"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", "t2"}], "<=", 
     FractionBox["94", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "301"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["16", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", 
      RowBox[{"8", "*", "t2"}]}], "<=", 
     FractionBox["98", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["123", "43"], "<=", 
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"5", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0214", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", "t2"}], "<=", 
     FractionBox["571", "817"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "473"], "<=", "t2"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", "t2"}], "<=", 
     FractionBox["270", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["574", "1247"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"19", "*", "t2"}], "-", 
      RowBox[{"(", 
       RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "<=", 
     FractionBox["161", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["328", "43"], "<=", 
     RowBox[{
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"11", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0215", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", "t2"}], "<=", 
     FractionBox["446", "387"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"58", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"9", "*", "t2"}]}], "<=", 
     FractionBox["1264", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["164", "387"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", 
      RowBox[{"5", "*", "t2"}]}], "<=", 
     FractionBox["60", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["615", "43"], "<=", 
     RowBox[{
      RowBox[{"29", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"10", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0216", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["27", "43"], "<=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "SieveExponent"}], ")"}], "+", "t2"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", "t2"}], "<=", 
     FractionBox["219", "301"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "215"], "<=", "t2"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", "t2"}], "<=", 
     FractionBox["135", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "473"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"7", "*", "t2"}], "-", 
      RowBox[{"(", 
       RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "<=", 
     FractionBox["55", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["164", "43"], "<=", 
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"5", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0217", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", "t2"}], "<=", 
     FractionBox["268", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"35", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"23", "*", "t2"}]}], "<=", 
     FractionBox["767", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["410", "473"], "<=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", "t2"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"13", "*", "t2"}]}], "<=", 
     FractionBox["130", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1476", "43"], "<=", 
     RowBox[{
      RowBox[{"70", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"59", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0218", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", "t2"}], "<=", 
     FractionBox["313", "559"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"41", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"27", "*", "t2"}]}], "<=", 
     FractionBox["902", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["492", "559"], "<=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", "t2"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"15", "*", "t2"}]}], "<=", 
     FractionBox["138", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1722", "43"], "<=", 
     RowBox[{
      RowBox[{"82", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"69", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0219", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", "t2"}], "<=", 
     FractionBox["536", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"70", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"11", "*", "t2"}]}], "<=", 
     FractionBox["1534", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "473"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t1", "+", "t2"}], ")"}], "+", 
      RowBox[{"6", "*", "t2"}]}], "<=", 
     FractionBox["65", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["738", "43"], "<=", 
     RowBox[{
      RowBox[{"35", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"12", "*", "t2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0220", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", "t1"}], "<=", 
     FractionBox["673", "1247"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "473"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "-", "t1"}], "<=", 
     FractionBox["427", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["246", "817"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", "t1"}], "-", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "<=", 
     FractionBox["263", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["246", "43"], "<=", 
     RowBox[{
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"11", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0221", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", "t1"}], "<=", 
     FractionBox["223", "387"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"19", "*", "t1"}]}], "<=", 
     FractionBox["632", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["328", "387"], "<=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", "t1"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"11", "*", "t1"}]}], "<=", 
     FractionBox["120", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1230", "43"], "<=", 
     RowBox[{
      RowBox[{"58", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"49", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0222", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", "t1"}], "<=", 
     FractionBox["268", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "215"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", "t1"}], "<=", 
     FractionBox["94", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "301"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["16", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", 
      RowBox[{"8", "*", "t1"}]}], "<=", 
     FractionBox["98", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["123", "43"], "<=", 
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"5", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0223", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", "t1"}], "<=", 
     FractionBox["571", "817"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "473"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", "t1"}], "<=", 
     FractionBox["270", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["574", "1247"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"19", "*", "t1"}], "-", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "<=", 
     FractionBox["161", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["328", "43"], "<=", 
     RowBox[{
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"11", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0224", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", "t1"}], "<=", 
     FractionBox["446", "387"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"58", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"9", "*", "t1"}]}], "<=", 
     FractionBox["1264", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["164", "387"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", 
      RowBox[{"5", "*", "t1"}]}], "<=", 
     FractionBox["60", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["615", "43"], "<=", 
     RowBox[{
      RowBox[{"29", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"10", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0225", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["27", "43"], "<=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}], "+", "t1"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", "t1"}], "<=", 
     FractionBox["219", "301"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "215"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", "t1"}], "<=", 
     FractionBox["135", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "473"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"7", "*", "t1"}], "-", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "<=", 
     FractionBox["55", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["164", "43"], "<=", 
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"5", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0226", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", "t1"}], "<=", 
     FractionBox["268", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"35", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"23", "*", "t1"}]}], "<=", 
     FractionBox["767", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["410", "473"], "<=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", "t1"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"13", "*", "t1"}]}], "<=", 
     FractionBox["130", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1476", "43"], "<=", 
     RowBox[{
      RowBox[{"70", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"59", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0227", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", "t1"}], "<=", 
     FractionBox["313", "559"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"41", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"27", "*", "t1"}]}], "<=", 
     FractionBox["902", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["492", "559"], "<=", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", "t1"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"15", "*", "t1"}]}], "<=", 
     FractionBox["138", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1722", "43"], "<=", 
     RowBox[{
      RowBox[{"82", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"69", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0228", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", "t1"}], "<=", 
     FractionBox["536", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"70", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"11", "*", "t1"}]}], "<=", 
     FractionBox["1534", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "473"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}], "+", 
      RowBox[{"6", "*", "t1"}]}], "<=", 
     FractionBox["65", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["738", "43"], "<=", 
     RowBox[{
      RowBox[{"35", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      RowBox[{"12", "*", "t1"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0229", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["673", "1247"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "473"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", "t1"}], "-", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "<=", 
     FractionBox["427", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["246", "817"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "-", "t1"}], "<=", 
     FractionBox["263", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["246", "43"], "<=", 
     RowBox[{
      RowBox[{"12", "*", "t1"}], "+", 
      RowBox[{"11", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0230", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["223", "387"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"29", "*", "t1"}], "+", 
      RowBox[{"19", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["632", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["328", "387"], "<=", 
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"11", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["120", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1230", "43"], "<=", 
     RowBox[{
      RowBox[{"58", "*", "t1"}], "+", 
      RowBox[{"49", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0231", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["268", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "215"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"6", "*", "t1"}], "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["94", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "301"], "<=", "t1", "<=", 
     FractionBox["16", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"8", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["98", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["123", "43"], "<=", 
     RowBox[{
      RowBox[{"6", "*", "t1"}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0232", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["571", "817"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["82", "473"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"12", "*", "t1"}], "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["270", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["574", "1247"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"19", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "-", "t1"}], "<=", 
     FractionBox["161", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["328", "43"], "<=", 
     RowBox[{
      RowBox[{"12", "*", "t1"}], "+", 
      RowBox[{"11", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0233", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["446", "387"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"58", "*", "t1"}], "+", 
      RowBox[{"9", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["1264", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["164", "387"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"5", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["60", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["615", "43"], "<=", 
     RowBox[{
      RowBox[{"29", "*", "t1"}], "+", 
      RowBox[{"10", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0234", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["27", "43"], "<=", 
     RowBox[{"t1", "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["219", "301"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "215"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"6", "*", "t1"}], "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["135", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "473"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"7", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "-", "t1"}], "<=", 
     FractionBox["55", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["164", "43"], "<=", 
     RowBox[{
      RowBox[{"6", "*", "t1"}], "+", 
      RowBox[{"5", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0235", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["268", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"35", "*", "t1"}], "+", 
      RowBox[{"23", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["767", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["410", "473"], "<=", 
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"13", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["130", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1476", "43"], "<=", 
     RowBox[{
      RowBox[{"70", "*", "t1"}], "+", 
      RowBox[{"59", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0236", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["313", "559"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"41", "*", "t1"}], "+", 
      RowBox[{"27", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["902", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["492", "559"], "<=", 
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"15", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["138", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1722", "43"], "<=", 
     RowBox[{
      RowBox[{"82", "*", "t1"}], "+", 
      RowBox[{"69", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0237", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", 
      RowBox[{"(", 
       RowBox[{"t2", "+", "t2"}], ")"}]}], "<=", 
     FractionBox["536", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"70", "*", "t1"}], "+", 
      RowBox[{"11", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["1534", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["205", "473"], "<=", "t1"}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", 
      RowBox[{"6", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}]}], "<=", 
     FractionBox["65", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["738", "43"], "<=", 
     RowBox[{
      RowBox[{"35", "*", "t1"}], "+", 
      RowBox[{"12", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U02", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SieveExponent", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"SieveExponent", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"U0201", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0202", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0203", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0204", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0205", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0206", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0207", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0208", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0209", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0210", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0211", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0212", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0213", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0214", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0215", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0216", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0217", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0218", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0219", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0220", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0221", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0222", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0223", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0224", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0225", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0226", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0227", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0228", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0229", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0230", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0231", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0232", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0233", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0234", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0235", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0236", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0237", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"U01", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.9309960679531593`*^9, 3.9309961283945236`*^9}, {
  3.930998260128519*^9, 3.930998303934046*^9}, {3.967671394833008*^9, 
  3.9676714210938263`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"2dea5ff1-ae4c-bd44-bf86-072eb50f9856"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WattTypeI1", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", "t1"}], "+", "t2"}], "<=", 
     RowBox[{"2", "-", 
      FractionBox["20.5", "21.5"]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"4", "*", "t1"}], "+", 
      RowBox[{"6", "*", "t2"}]}], "<=", 
     RowBox[{"4", "-", 
      FractionBox["20.5", "21.5"]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", "*", "t2"}], "<=", 
     RowBox[{"4", "-", 
      FractionBox["61.5", "21.5"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WattTypeI2", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     FractionBox["45", "86"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     FractionBox["41", "344"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WattTypeI", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SieveExponent", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"SieveExponent", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"WattTypeI1", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"WattTypeI2", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTypeI1", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["55", "129"], "<=", "t1", "<=", 
     FractionBox["20", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "5"]}], "t1"}], "+", 
      FractionBox["12", "43"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTypeI2", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["20", "43"], "<=", "t1", "<=", 
     FractionBox["41", "86"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "7"], "t1"}], "+", 
      FractionBox["55", "301"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTypeI3", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "86"], "<=", "t1", "<=", 
     FractionBox["227", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{"-", "t1"}], "+", 
      FractionBox["219", "301"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTypeI4", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["227", "473"], "<=", "t1", "<=", 
     FractionBox["2333", "4859"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["58", "9"]}], "t1"}], "+", 
      FractionBox["1264", "387"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTypeI5", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2333", "4859"], "<=", "t1", "<=", 
     FractionBox["2501", "5203"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], "t1"}], "+", 
      FractionBox["65", "258"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTypeI6", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2501", "5203"], "<=", "t1", "<=", 
     FractionBox["499", "1032"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "t1"}], "+", 
      FractionBox["536", "473"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTypeI7", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["499", "1032"], "<=", "t1", "<=", 
     FractionBox["28277", "57190"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["70", "11"]}], "t1"}], "+", 
      FractionBox["1534", "473"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtraTypeI", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ExtraTypeI1", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"ExtraTypeI2", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"ExtraTypeI3", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"ExtraTypeI4", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"ExtraTypeI5", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"ExtraTypeI6", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"ExtraTypeI7", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"WattTypeI", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.9290772626525*^9, 3.9290772900740585`*^9}, {
   3.929077896909212*^9, 3.929077897596667*^9}, {3.92907904278393*^9, 
   3.9290790806584034`*^9}, {3.929079174391228*^9, 3.929079209140915*^9}, {
   3.9291256030401154`*^9, 3.929125608836857*^9}, {3.929211832091738*^9, 
   3.929212014137029*^9}, {3.9292120863705864`*^9, 3.929212096261129*^9}, {
   3.929212141916746*^9, 3.929212152010341*^9}, {3.929212200056982*^9, 
   3.929212205400661*^9}, {3.929319128497637*^9, 3.9293191368511868`*^9}, 
   3.929319234256805*^9, {3.929319313356909*^9, 3.9293193245647907`*^9}, {
   3.930796965940159*^9, 3.9307971038996105`*^9}, {3.930797275440687*^9, 
   3.9307972775836296`*^9}, {3.930811764619156*^9, 3.930811765905207*^9}, {
   3.930852213266371*^9, 3.930852219271921*^9}, {3.930852269502693*^9, 
   3.930852375959875*^9}, 3.93085247716222*^9, {3.930852507753456*^9, 
   3.9308525522412224`*^9}, {3.930852619444677*^9, 3.930852634819515*^9}, {
   3.9308526664821987`*^9, 3.9308526678810787`*^9}, {3.93085338013775*^9, 
   3.930853396074814*^9}, {3.930876771256281*^9, 3.930876796119247*^9}, 
   3.930876905552051*^9, {3.930978365951111*^9, 3.9309784132242537`*^9}, {
   3.930978457534876*^9, 3.930978461270231*^9}, {3.93097854520764*^9, 
   3.9309785453586025`*^9}, 3.930996411131031*^9, {3.930996551046007*^9, 
   3.9309966750699863`*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"55ab31f4-a8c1-2f47-998c-66ed44409ff7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U0301", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", "t2"}], "<=", 
     RowBox[{"2", "-", 
      FractionBox["20.5", "21.5"]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"6", "*", "t2"}]}], "<=", 
     RowBox[{"4", "-", 
      FractionBox["20.5", "21.5"]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", "*", "t2"}], "<=", 
     RowBox[{"4", "-", 
      FractionBox["61.5", "21.5"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0302", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["45", "86"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     FractionBox["41", "344"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0303", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["55", "129"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["20", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "5"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["12", "43"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0304", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["20", "43"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["41", "86"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "7"], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["55", "301"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0305", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "86"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["227", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["219", "301"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0306", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["227", "473"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["2333", "4859"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["58", "9"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["1264", "387"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0307", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2333", "4859"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["2501", "5203"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["65", "258"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0308", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2501", "5203"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["499", "1032"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["536", "473"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0309", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["499", "1032"], "<=", 
     RowBox[{"(", 
      RowBox[{"t1", "+", "t2"}], ")"}], "<=", 
     FractionBox["28277", "57190"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["70", "11"]}], 
       RowBox[{"(", 
        RowBox[{"t1", "+", "t2"}], ")"}]}], "+", 
      FractionBox["1534", "473"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0310", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", "t1"}], "<=", 
     RowBox[{"2", "-", 
      FractionBox["20.5", "21.5"]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      RowBox[{"6", "*", "t1"}]}], "<=", 
     RowBox[{"4", "-", 
      FractionBox["20.5", "21.5"]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", "*", "t1"}], "<=", 
     RowBox[{"4", "-", 
      FractionBox["61.5", "21.5"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0311", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["45", "86"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     FractionBox["41", "344"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0312", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["55", "129"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["20", "43"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "5"]}], 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      FractionBox["12", "43"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0313", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["20", "43"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["41", "86"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "7"], 
       RowBox[{"(", 
        RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], "+", 
      FractionBox["55", "301"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0314", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["41", "86"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["227", "473"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      FractionBox["219", "301"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0315", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["227", "473"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["2333", "4859"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["58", "9"]}], 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      FractionBox["1264", "387"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0316", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2333", "4859"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["2501", "5203"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "6"]}], 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      FractionBox["65", "258"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0317", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["2501", "5203"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["499", "1032"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      FractionBox["536", "473"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U0318", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["499", "1032"], "<=", 
     RowBox[{"(", 
      RowBox[{"t2", "+", "SieveExponent"}], ")"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t2", "+", "t2"}], ")"}], "<=", 
     FractionBox["28277", "57190"]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t1", "<=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["70", "11"]}], 
       RowBox[{"(", 
        RowBox[{"t2", "+", "t2"}], ")"}]}], "+", 
      FractionBox["1534", "473"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U03", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SieveExponent", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"SieveExponent", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"U0301", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0302", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0303", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0304", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0305", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0306", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0307", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0308", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0309", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0310", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0311", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0312", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0313", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0314", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0315", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0316", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0317", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}], "||", 
     RowBox[{"U0318", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"U01", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"U02", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.927915404628631*^9, 3.9279154298469543`*^9}, {
   3.927925034121565*^9, 3.927925038074644*^9}, 3.9282364031341934`*^9, {
   3.9290771291075153`*^9, 3.929077143544765*^9}, {3.929077202997154*^9, 
   3.929077249809183*^9}, {3.929077913815178*^9, 3.9290779179090176`*^9}, {
   3.929079284452158*^9, 3.9290794129659824`*^9}, {3.92912561988365*^9, 
   3.929125625992918*^9}, {3.930853537897041*^9, 3.930853567568598*^9}, {
   3.930978500703493*^9, 3.930978543205785*^9}, {3.930996747279427*^9, 
   3.9309968117306385`*^9}, {3.9309984952593193`*^9, 3.930998535062197*^9}, {
   3.96767147862179*^9, 3.96767147864119*^9}, {3.967671531264777*^9, 
   3.967671567058028*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"c6d2c7cc-831a-7545-a917-975fcd8601a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S3035", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SieveExponent", "<=", "t1", "<", 
          FractionBox["1", "2"]}], "&&", 
         RowBox[{"SieveExponent", "<=", "t2", "<", 
          RowBox[{"Min", "[", 
           RowBox[{"t1", ",", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"U03", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"SieveExponent", "<=", "t3", "<", 
         RowBox[{"Min", "[", 
          RowBox[{"t2", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U01", "[", 
            RowBox[{"t1", ",", 
             RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{"t2", ",", 
             RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{"t3", ",", 
             RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{
             RowBox[{"t1", "+", "t2"}], ",", "t3"}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{
             RowBox[{"t1", "+", "t3"}], ",", "t2"}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{
             RowBox[{"t2", "+", "t3"}], ",", "t1"}], "]"}]}], ")"}]}], ")"}], 
       "&&", 
       RowBox[{"(", 
        RowBox[{"SieveExponent", "<=", "t4", "<", 
         RowBox[{"Min", "[", 
          RowBox[{"t3", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], 
          "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U01", "[", 
            RowBox[{"t1", ",", 
             RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{"t2", ",", 
             RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{"t3", ",", 
             RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{"t4", ",", 
             RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{
             RowBox[{"t1", "+", "t2", "+", "t3"}], ",", "t4"}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{
             RowBox[{"t1", "+", "t2", "+", "t4"}], ",", "t3"}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{
             RowBox[{"t1", "+", "t3", "+", "t4"}], ",", "t2"}], "]"}], "||", 
           RowBox[{"U01", "[", 
            RowBox[{
             RowBox[{"t2", "+", "t3", "+", "t4"}], ",", "t1"}], "]"}]}], 
          ")"}]}], ")"}]}], "]"}], "*", 
     FractionBox[
      RowBox[{"\[Omega]1", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t4"], 
       "]"}], 
      RowBox[{"t1", " ", "t2", " ", "t3", " ", 
       RowBox[{"t4", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "SieveExponent", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "SieveExponent", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "SieveExponent", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t2", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "SieveExponent", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t3", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967672524799406*^9, 3.967672554281631*^9}, 
   3.967672627086767*^9},
 CellLabel->
  "In[228]:=",ExpressionUUID->"c6ef128f-a449-4e0e-99d6-8d7308de6c02"],

Cell[BoxData["0.023125392153538777`"], "Output",
 CellChangeTimes->{3.9676742335604305`*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"7d3f3648-b67a-354e-b8e4-a9a8d2c06015"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S3035", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[229]:=",ExpressionUUID->"471a9a6d-944f-ef41-abdc-8d9bf9e1fe6d"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.02312539215353878\"\>",
    ShowStringCharacters->False],
   0.023125392153538777`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9676772565950947`*^9},
 CellLabel->
  "Out[229]//NumberForm=",ExpressionUUID->"4d570483-c32a-0f43-94e8-\
f2961f712c99"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"U00", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"SieveExponent", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"SieveExponent", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"U01", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"U02", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"U03", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.967672871704774*^9, 3.967672890306278*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"066f6474-58e4-4dd3-9ec0-1385b5f05670"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S0", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{"U00", "[", 
       RowBox[{"t1", ",", "t2"}], "]"}], "]"}], "*", 
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2"}], "t2"], "]"}], 
      RowBox[{"t1", " ", 
       RowBox[{"t2", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "SieveExponent", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "SieveExponent", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967672827048846*^9, 3.967672861105887*^9}, {
  3.967672896467456*^9, 3.967672903284175*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"c82e3251-a77b-4c3f-9554-bddb1141a132"],

Cell[BoxData["0.9911175468193953`"], "Output",
 CellChangeTimes->{3.96767303882856*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"34f9f144-9664-704e-bb65-831811614dee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S0", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[227]:=",ExpressionUUID->"a0fac005-c78d-bc4e-a588-8dbf9d29d741"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.991117546819395\"\>",
    ShowStringCharacters->False],
   0.9911175468193953,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.9676741961573544`*^9},
 CellLabel->
  "Out[227]//NumberForm=",ExpressionUUID->"3b325daa-f163-fc49-bad8-\
cbf638be1109"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S0Saving", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SieveExponent", "<=", "t1", "<", 
          FractionBox["1", "2"]}], "&&", 
         RowBox[{"SieveExponent", "<=", "t2", "<", 
          RowBox[{"Min", "[", 
           RowBox[{"t1", ",", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"U00", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t2", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"t2", "<", "t3", "<", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U01", "[", 
          RowBox[{"t1", ",", 
           RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
         RowBox[{"U01", "[", 
          RowBox[{"t2", ",", 
           RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
         RowBox[{"U01", "[", 
          RowBox[{"t3", ",", 
           RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
         RowBox[{"U01", "[", 
          RowBox[{
           RowBox[{"t1", "+", "t2"}], ",", "t3"}], "]"}], "||", 
         RowBox[{"U01", "[", 
          RowBox[{
           RowBox[{"t1", "+", "t3"}], ",", "t2"}], "]"}], "||", 
         RowBox[{"U01", "[", 
          RowBox[{
           RowBox[{"t2", "+", "t3"}], ",", "t1"}], "]"}]}], ")"}]}], "]"}], 
     "*", 
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "t3"], "]"}], 
      RowBox[{"t1", " ", "t2", " ", 
       RowBox[{"t3", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "SieveExponent", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "SieveExponent", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "t2", ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967678116995983*^9, 3.9676781335124407`*^9}, 
   3.9676781836003513`*^9},
 CellLabel->
  "In[230]:=",ExpressionUUID->"8e4824ed-ae7a-4996-bf96-83bcbcfcdc89"],

Cell[BoxData["0.02767336635899174`"], "Output",
 CellChangeTimes->{3.9676784143825912`*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"0c425952-b1ff-b647-9941-2d74c07b7b0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"S0Saving", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[231]:=",ExpressionUUID->"817d6c95-c5a1-7941-bc9d-3aef3a2957a7"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.02767336635899174\"\>",
    ShowStringCharacters->False],
   0.02767336635899174,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.967678768642086*^9},
 CellLabel->
  "Out[231]//NumberForm=",ExpressionUUID->"de376744-dc12-634b-90f8-\
12ebb56df649"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.03", "+", "0.992", "-", "0.027"}]], "Input",
 CellChangeTimes->{{3.967679527145677*^9, 3.967679547243832*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b3a39aa3-9087-403e-9e8c-673f5357a01f"],

Cell[BoxData["0.995`"], "Output",
 CellChangeTimes->{3.9676795501185923`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"d8cea6f0-85b4-465a-96bb-c92457f25bbb"]
}, Open  ]]
},
WindowSize->{951, 835},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"60a001d7-7f1c-0d4d-9929-0ac1a120b6c1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4079, 118, 300, "Input",ExpressionUUID->"c0b62b1c-72eb-6a48-93cb-cd690c8fdc8a"],
Cell[4640, 140, 10058, 323, 792, "Input",ExpressionUUID->"9d963670-f861-514c-8aa6-f5e0bc36521e"],
Cell[14701, 465, 41472, 1391, 2769, "Input",ExpressionUUID->"2dea5ff1-ae4c-bd44-bf86-072eb50f9856"],
Cell[56176, 1858, 6864, 199, 483, "Input",ExpressionUUID->"55ab31f4-a8c1-2f47-998c-66ed44409ff7"],
Cell[63043, 2059, 13299, 435, 834, "Input",ExpressionUUID->"c6d2c7cc-831a-7545-a917-975fcd8601a0"],
Cell[CellGroupData[{
Cell[76367, 2498, 4922, 135, 363, "Input",ExpressionUUID->"c6ef128f-a449-4e0e-99d6-8d7308de6c02"],
Cell[81292, 2635, 175, 3, 34, "Output",ExpressionUUID->"7d3f3648-b67a-354e-b8e4-a9a8d2c06015"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81504, 2643, 195, 5, 30, "Input",ExpressionUUID->"471a9a6d-944f-ef41-abdc-8d9bf9e1fe6d"],
Cell[81702, 2650, 344, 11, 48, "Output",ExpressionUUID->"4d570483-c32a-0f43-94e8-f2961f712c99"]
}, Open  ]],
Cell[82061, 2664, 973, 30, 69, "Input",ExpressionUUID->"066f6474-58e4-4dd3-9ec0-1385b5f05670"],
Cell[CellGroupData[{
Cell[83059, 2698, 1261, 35, 126, "Input",ExpressionUUID->"c82e3251-a77b-4c3f-9554-bddb1141a132"],
Cell[84323, 2735, 170, 3, 34, "Output",ExpressionUUID->"34f9f144-9664-704e-bb65-831811614dee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84530, 2743, 192, 5, 30, "Input",ExpressionUUID->"a0fac005-c78d-bc4e-a588-8dbf9d29d741"],
Cell[84725, 2750, 339, 11, 48, "Output",ExpressionUUID->"3b325daa-f163-fc49-bad8-cbf638be1109"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85101, 2766, 3060, 87, 275, "Input",ExpressionUUID->"8e4824ed-ae7a-4996-bf96-83bcbcfcdc89"],
Cell[88164, 2855, 174, 3, 34, "Output",ExpressionUUID->"0c425952-b1ff-b647-9941-2d74c07b7b0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88375, 2863, 198, 5, 30, "Input",ExpressionUUID->"817d6c95-c5a1-7941-bc9d-3aef3a2957a7"],
Cell[88576, 2870, 340, 11, 48, "Output",ExpressionUUID->"de376744-dc12-634b-90f8-12ebb56df649"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88953, 2886, 214, 3, 30, "Input",ExpressionUUID->"b3a39aa3-9087-403e-9e8c-673f5357a01f"],
Cell[89170, 2891, 155, 2, 34, "Output",ExpressionUUID->"d8cea6f0-85b4-465a-96bb-c92457f25bbb"]
}, Open  ]]
}
]
*)



==> anc/SieveFunctions.m <==
(* ::Package:: *)

(* -*-Mathematica-*-  code *)

(* Time-stamp: <SieveFunctions.m: 11-Feb-2009 sievetheorybook@math.uiuc.edu> *)

(*
 * Code for computation of "sieve functions" described in the book A
 * HIGHER-DIMENSIONAL SIEVE METHOD WITH WITH PROCEDURES FOR COMPUTING SIEVE
 * FUNCTIONS, by Harold G. Diamond, H. Halberstam, and William F. Galway.
 *
 * Please note that we cannot guarantee the accuracy of any results
 * computed with this package.  Questions about or comments on this package
 * should be addressed to sievetheorybook@math.uiuc.edu.
 *)

(* :Title:  SieveFunctions.m -- utilities for computing functions used in sieve theory. *)
(* :Author:  William F. Galway *)
(* :Copyright: 2009 by William F. Galway *)
(* :Package Version: 0.9 *)
(* :Mathematica Version: 5.2  *)

(*********************************************************************************
 * KNOWN BUGS AND ISSUES:
 * -- When kappa is large and u is much larger than kappa, e.g. kappa=10, u=100,
 *   then evaluating UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u],
 *   generates messages that
 *      "$RecursionLimit::reclim: Recursion depth of 256 exceeded",
 *   at which point Mathematica may crash.
 *********************************************************************************)

BeginPackage["SieveFunctions`"]

SieveFunctions::usage =
"SieveFunctions is not a function, but Options[SieveFunctions] gives
the default options for the functions UpperSieveFunc[...],
LowerSieveFunc[...], SieveP[...], SieveQ[...]."

AlphaBeta::usage =
"AlphaBeta is an option for many of the functions in the
SieveFunction package which should have one of the two forms
AlphaBeta->{alpha,beta}, where alpha>=beta are real numbers, or the
form AlphaBeta->Automatic."

ComputationMethod::usage = "ComputationMethod is an option for many of
the functions in the SieveFunctions package that specifies the
preferred method for computing those functions.  Choices include
ComputationMethod->IntegralRep; ComputationMethod->DDE; and the
default ComputationMethod->Automatic, which specifies, in effect, that
a mixture of ComputationMethod->IntegralRep and ComputationMethod->DDE
should be used in such a way as to attempt optimally to balance
accuracy against speed.  See the documentation for IntegralRep,
RightIntegralRep, LeftIntegralRep, and DDE for further details.
Also, note that the ComputationMethod option will be ignored when
there is no corresponding method for computing a given function."

IntegralRep::usage =
"IntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->IntegralRep specifies that the function should be
computed, when it makes sense to do so, using an integral
representation for that function (usually a contour integral).  See
also the documentation for LeftIntegralRep and RightIntegralRep."

LeftIntegralRep::usage =
"LeftIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->LeftIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the left of the origin."

RightIntegralRep::usage =
"RightIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->RightIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the right of the origin."

DDE::usage =
"DDE is a choice for the option ComputationMethod,
ComputationMethod->DDE specifies that the function should be computed
by numerical integration of the delay differential equation satisfied
by that function."

Ein::usage =
"Ein[z] = Integrate[(1-Exp[-s])/s,{s,0,z}] and is an entire function
(an exponential integral).  It is implemented as
 EulerGamma + Log[z] + ExpIntegralE[1,z]."

jLaplace::usage =
"jLaplace[kappa,z] is the Laplace transform of the Grupp-Richert
\"j\" function:  jFunc[kappa,u]."

jIntegrand::usage =
"jIntegrand[kappa,u,z] is the integrand used to compute jFunc[kappa,u]
by the inverse Laplace transform integral formula."

jSadIter::usage =
"jSadIter[kappa,u,z0] refines an approximation z0 to the negative real
saddle-point of jIntegrand[kappa,u,z]."

jSad::usage =
"jSad[kappa,u] returns the negative real saddle-point of
jIntegrand[kappa,u,z].  jSad[kappa,u,m] returns the saddle-point
with negative real part, and imaginary part near 2*Pi*m."

jIntLeftPath::usage =
"jIntLeftPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[LeftIntegralRep,...] to digits worth of accuracy."

jIntRightPath::usage =
"jIntRightPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[RightIntegralRep,...] to digits worth of accuracy."

jFuncSeg0::usage =
"jFuncSeg0[kappa,u] returns jFunc[kappa,u], valid for 0<u<=1."

jFunc::usage =
"jFunc[kappa,u] returns the value of the \"j\" sieve function of u with parameter
kappa >= 1;  jFunc[...] also takes optional arguments, see
Options[jFunc] for further details."

sigmaFunc::usage =
"sigmaFunc[kappa,u] = jFunc[kappa, u/2].  See the documentation for
jFunc.  sigmaFunc[...] takes the same optional arguments as jFunc."

AdjointSieveP::usage =
"AdjointSieveP[kappa,u] returns the value of the \"p\" sieve function of u with parameter
kappa>0.  When kappa<=1 it is important that u>0."

qIntegrand::usage =
"qIntegrand[kappa,u,z] is the integrand of a contour-integral used in
the computation of AdjointSieveQ[kappa,u]."

LoglikeXi::usage =
"LoglikeXi[t] is defined to be the solution \"x\" to t=(e^x-1)/x."

DLogqIntegrand::usage =
"DLogqIntegrand[kappa,u,z] is the logarithmic derivitive with respect
to z of qIntegrand[kappa,u,z]."

AdjointSieveQ::usage =
"AdjointSieveQ[kappa,u] returns the value of the \"q\" sieve function with parameters
kappa>0, u>0.  When 2*kappa is an integer the result is a polynomial
in u, so u <= 0 is acceptable in that case."

qPoly::usage =
"qPoly[deg,u] returns AdjointSieveQ[(deg+1)/2, u], where deg is a non-negative
integer."

qPolyCoef::usage =
"qPolyCoef[deg,n] is defined so that
 qPoly[deg,u] = Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*u^(deg-n), {n,0,deg}]."

qDDEcheck::usage =
"qDDEcheck[kappa] returns
D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1]),
which should yield (or simplify to) zero.  (Only works when 2*kappa is
an integer.)"

qIntegralCheck::usage =
"qIntegralCheck[kappa,u] returns
(u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] - kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}],
which should return zero (or near zero, when 2*kappa is not an integer)."

CriticalRatio::usage =
"CriticalRatio is the value of r := u/kappa at which the \"interesting\"
saddle point of qIntegrand[kappa,u,z] leaves the real axis.  (The
saddle point is real for r>CriticalRatio and complex-valued for
r<CriticalRatio.)"

qSadNewtonIteration::usage =
"qSadNewtonIteration[r,z] uses Newton's method to map z to a better
approximation of the \"interesting\" saddle point of
qIntegrand[kappa,u,z], where r := u/kappa."

qSadApproxBigRatio::usage =
"qSadApproxBigRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably larger than CriticalRatio."

qSadApproxSmallRatio::usage =
"qSadApproxSmallRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably smaller than CriticalRatio."

qSadApproxIntermediateRatio::usage =
"qSadApproxIntermediateRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably near CriticalRatio."

qSadApprox::usage =
"qSadApprox[u/kappa] gives a rough approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for u/kappa > 0."

qSad::usage =
"qSad[u/kappa] gives a good approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z]."

qIntPath::usage =
"qIntPath[kappa,u] returns points {z0,z1, ...} defining a path in the complex
plane to be used by NIntegrate[qIntegrand[kappa,u,z], {z, z0, z1, ...}] in
computing AdjointSieveQ[...]."

PiSieveFunc::usage =
"Can be called as PiSieveFunc[kappa,u,v], or as PiSieveFunc[kappa,u] :=
PiSieveFunc[kappa,u,u]."

PiTildeSieveFunc::usage =
"PiTildeSieveFunc[kappa,u] := PiSieveFunc[kappa,u,u-1]."

XiSieveFunc::usage =
"Can be called as XiSieveFunc[kappa,u,v], or as XiSieveFunc[kappa,u] :=
XiSieveFunc[kappa,u,u]."

XiTildeSieveFunc::usage =
"XiTildeSieveFunc[kappa,u] := XiSieveFunc[kappa,u,u-1]."

alphaSearchSieveFunc::usage =
"One of the roots of alphaSearchSieveFunc[kappa,u]==0 is u=alphaParam[kappa];
this is the function l(u) in the notation of Diamond and Halberstam."

betaSearchSieveFunc::usage =
"betaSearchSieveFunc[kappa,alpha,u]:=IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1),
where the denominator is chosen to keep the magnitude of
betaSearchSieveFunc[...,u] bounded as u->Infinity.
betaSearchSieveFunc[kappa,alphaParam[kapp],betaParam[kappa]] = 0, in theory."

ChopUpInterval::usage =
"ChopUpInterval[u0,u1,avec] returns a list {u0,...,u1} where the entries are in
increasing order and intervening entries are congruent modulo 1 to one of the
avec[[k]] and the entries congruent modulo 1 to avec[[k]] are >= avec[[k]]."

UpperSieveFunc::usage =
"UpperSieveFunc[kappa,u] is the sieve upper bound function
F(u), of dimension kappa, satisfying its defining delay differential
equation up to the limits of accuracy of the numerical method used."

UpperSieveFuncInternal::usage = "Internal function."

UpperSieveFuncSegment::usage =
"Internal function used to implement UpperSieveFunc."

LowerSieveFunc::usage =
"LowerSieveFunc[kappa,u] is the sieve lower bound function f(u), of
dimension kappa, satisfying its defining delay differential equation
up to the limits of accuracy of the numerical method used."

LowerSieveFuncInternal::usage = "Internal function."

LowerSieveFuncSegment::usage =
"Internal function used to implement LowerSieveFunc."

SieveP::usage =
"SieveP[kappa,u] == UpperSieveFunc[kappa,u] +
LowerSieveFunc[kappa,u].  Optional arguments are the same as for
UpperSieveFunc[...] and LowerSieveFunc[...]."

SieveQ::usage =
"SieveQ[kappa,u] == UpperSieveFunc[kappa,u] - LowerSieveFunc[kappa,u].
Optional arguments are the same as for UpperSieveFunc[...] and
LowerSieveFunc[...]."

IwaniecInnerP::usage =
"IwaniecInnerP[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerP[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerQ::usage =
"IwaniecInnerQ[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerQ[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerPintegrand::usage =
"IwaniecInnerPintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerP[...]."

IwaniecInnerQintegrand::usage =
"IwaniecInnerQintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerQ[...]."

alphaInterpolatingFunction::usage =
"alphaInterpolatingFunction is an InterpolatingFunction for which
alphaInterpolatingFunction[kappa] approximates alphaParam[kappa]."

betaInterpolatingFunction::usage =
"betaInterpolatingFunction is an InterpolatingFunction for which
betaInterpolatingFunction[kappa] approximates betaParam[kappa]."

OldalphaInterpolatingFunction::usage =
"OldalphaInterpolatingFunction is a previously calculated version of
alphaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

OldbetaInterpolatingFunction::usage =
"OldbetaInterpolatingFunction is a previously calculated version of
betaaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

AlphaBetaExtrapolate::usage =
"AlphaBetaExtrapolate extends the range of alphaInterpolatingFunction
and betaInterpolatingFunction by 0.5."

AlphaBetaParams::usage =
"AlphaBetaParams[kappa] returns the \"proper\" values of {alpha,beta}
to pass to UpperSieveFunc[kappa,u,alpha,beta],
LowerSieveFunc[kappa,u,alpha,beta], etc."

alphaParam::usage =
"alphaParam[kappa] returns the \"proper\" value of alpha to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

betaParam::usage =
"betaParam[kappa] returns the \"proper\" value of beta to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

Begin["`Private`"]

LoglikeXi[t_?NumberQ] := 
  Module[{xi},
         (* Our starting guess for the solution is somewhat arbitrarily
          * split into 3 different cases, based on the size of "t".
          *)
          xi/.FindRoot[t==(Exp[xi]-1)/xi,
                       {xi,Piecewise[{{Log[t]+Log[1+Log[t]], t>2},
                                     {-1/t, t<0.5}},
                                     2*t-1]}][[1]]
        ] /; t>0;
(*
 * Note that Mathematica is not clever enough to deduce that all
 * singularities and branch-cuts cancel in this definition, giving an
 * entire function of z.
 *)
Ein[z_] := EulerGamma + Log[z] + ExpIntegralE[1,z];

jLaplace[kappa_,z_] := Exp[-kappa*Ein[z]]/z;

jIntegrand[kappa_?NumberQ,u_?NumberQ,z_?NumberQ] := Exp[u*z]*jLaplace[kappa,z];

jSadIter[kappa_,u_,z_] := Log[kappa/(1+kappa-u*z)];

jSad[kappa_,u_] := jSad[kappa,u,0];

(*
 * This would be faster if we'd switch to something like
 * FindRoot[u*z + kappa*Exp[-z] - kappa-1 == 0, ...] after a few
 * iterations of jSadIter.
 *)
jSad[kappa_,u_,m_] := FixedPoint[(2*Pi*I*m + jSadIter[kappa,u,#])&, -Log[1.0+1/kappa]];

(*
 * jIntLeftPath[...] returns a list of consecutive saddle-points of jIntegrand[...],
 * which lie to the left of the origin, truncated at the first saddle point at which the
 * integrand is bounded by "eps" as calculated below.
 *)
jIntLeftPath[kappa_,u_,digits_] :=
  Module[{m,path = {jSad[kappa,u,0], jSad[kappa,u,1]}, zsad, eps},
         eps = 10.0^(-digits)/2;
         For[m=2, Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps, m++,
             path = Append[path, zsad];
         ];
         (*  Include the last saddle point for good measure.  *)
         path = Append[path, zsad];
         path
  ];

octahedralBasisPoint = Exp[2*Pi*I/16];
OctahedralPathPoints =
  {1,
   octahedralBasisPoint/Re[octahedralBasisPoint],
   (I/octahedralBasisPoint)/Re[octahedralBasisPoint]};

(*
 * jIntRightPath[...] returns a path suitable for jIntegrand[...], this
 * path passes through the real saddle point to the right of the
 * origin and then moves to the left of the imaginary axis to pass
 * through one or more additional saddle points, truncated at the
 * first saddle point at which the integrand is bounded by "eps" as
 * calculated below.
 *)
jIntRightPath[kappa_,u_,digits_] :=
  Module[{m, zsad, rslt, eps, val},
         If[1+kappa > 10*u,
           (*
            * If the saddle point is too far to the right (>10,
            * roughly), then we don't bother to pass through the saddle
            * point.
            *)
            zsad = 10,
            (*
             * Otherwise set zsad to a rough approximation to
             * its ultimate value.
             *)
            zsad = (1+kappa)/u;
            (* Then we give FindRoot[...] an even better starting
             *  approx. to start off with.
             *)
            zsad = z/.FindRoot[u*z-(1+kappa)+kappa*Exp[-z]==0,
                             {z,zsad-Exp[-zsad]*kappa/u}][[1]];
            (* zsad is the location of the positive real saddle point of
             * jIntegrand[...].
             *)
         ];

         path = zsad*OctahedralPathPoints;
         eps = 10.0^(-1-digits)*Abs[jIntegrand[kappa,u,zsad]];
         For[m=Ceiling[zsad/(2*Pi)], 
             Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps,
             m++,
             path = Append[path, zsad];
         ];
         path = Append[path, zsad];
         path
  ];

jFuncSeg0[kappa_,u_] := Exp[-kappa*EulerGamma]*u^kappa/Gamma[kappa+1];

(* By convention, jFunc[kappa,u] == 0 for u<=0.  *)
jFuncInternal[method_,kappa_?NumberQ,u_?NumberQ] := 0 /; u<=0;


(* This handles most cases cases with 0<u<=1. *)
(* NOTE, because of "fuzz" in Mathematica we phrase this as u-1 <= 0,
 * since, for example, Mathematica will find 1+2.0^(-48) <= 1, even though 
 * (1+2.0^(-48))-1 evaluates to 3.552713678800501*^-15 (at default machine precision
 * on the machine I tested it on).
 *)
jFuncInternal[method_?(MemberQ[{DDE,Automatic,IntegralRep},#]&),kappa_?NumberQ,u_?NumberQ] :=
  jFuncSeg0[kappa,u] /; u-1 <= 0;

(*
 * When ComputationMethod->IntegralRep, u>1, jFunc is implemented as an
 * inverse Laplace transform choosing a path based on the relative
 * sizes of u versus kappa,  to "encourage" getting the most accurate
 * possible result.
 *)
jFuncInternal[IntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  If[u<=kappa, jFuncInternal[RightIntegralRep,kappa,u],
               jFuncInternal[LeftIntegralRep,kappa,u]];

jFuncInternal[LeftIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntLeftPath[kappa, u, digits]};
         1 + Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path],
                           AccuracyGoal->digits, MaxRecursion->20]
             ]/Pi
  ];

jFuncInternal[RightIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntRightPath[kappa, u, digits]};
         Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path], MaxRecursion->20]]/Pi
  ];

jFuncInternal[Automatic,kappa_?NumberQ,u_?IntegerQ] :=
  jFuncInternal[IntegralRep,kappa,u];

(*
 * This handles ComputationMethod->DDE and ComputationMethod->Automatic
 * when u>1, u not an integer.
 *)
jFuncInternal[method_?(MemberQ[{DDE, Automatic},#]&), kappa_?NumberQ, u_?NumberQ] :=
  Module[{u1=Floor[u]},
         u1 = If[u>u1,u1,u1-1];
         jFuncViaDDESegment[method,kappa,u1,u1+1][u]
        ] /; u-1 > 0;

(*
 * Return (and store a cached copy of) an InterpolatingFunction object giving
 * jFunc[kappa,u] for u1 <= u<= u2.
 *)
jFuncViaDDESegment[method_,kappa_?NumberQ,u1_?IntegerQ,u2_?IntegerQ] :=
  jFuncViaDDESegment[method,kappa,u1,u2] =
    Module[{u,j},
           j/.NDSolve[{j[u1] == jFuncInternal[method,kappa,u1],
                       u*D[j[u],u] == kappa*(j[u]-jFuncInternal[method,kappa,u-1])},
                      j,{u,u1,u2}, AccuracyGoal->Infinity][[1]]
          ];

Options[jFunc] = {ComputationMethod->Automatic};

jFunc[kappa_?NumberQ,u_?NumberQ, opts___?OptionQ] :=
 jFuncInternal[ComputationMethod/.{opts}/.Options[jFunc],kappa,u];

Options[sigmaFunc] = {ComputationMethod->Automatic};

sigmaFunc[kappa_,u_,opts___?OptionQ] :=
 jFunc[kappa, u/2, Sequence @@ Join[{opts},Options[sigmaFunc]]];

(*
 * AdjointSieveP[kappa,u] is implemented as a Laplace transform.
 *)
AdjointSieveP[kappa_?NumberQ,u_?NumberQ]  :=
  Module[{t},
         NIntegrate[Exp[-u*t - kappa*Ein[t]],{t,0,Infinity}]] /; kappa>0;

qIntegrand[kappa_,u_,z_] := Exp[u*z + kappa*(Ein[-z] - 2*Log[z])];

DLogqIntegrand[kappa_, u_, z_] := u - kappa*(1+Exp[z])/z;

(*
 * Note: in the Diamond-Halberstam sieve book, the authors observe
 * that qPolyCoef[deg,n] is a polynomial in kappa=(deg+1)/2.  We don't
 * use that fact here, since it would give an O(deg^2) running time to
 * compute qPoly[deg,u], while this approach should give an O(deg)
 * running time (with, of course, a different and perhaps "worse"
 * O-constant).
 *)

qPolyCoef[deg_Integer,0] = 1;

(* Note that (deg+1)/2 denotes "kappa". *)
qPolyCoef[deg_Integer,n_Integer] := (qPolyCoef[deg,n] =
   Sum[(-1)^m*Binomial[n-1,m]*qPolyCoef[deg,n-1-m]/(m+1),
       {m,0,n-1}]*(deg+1)/2) /; deg>0;

(*
 * We enclose the following two definitions within a Module[...]
 * to be REALLY sure that no name conflict occurs with "uvar".
 *)
Module[{uvar},
 qPolyInternal[deg_Integer] :=
  qPolyInternal[deg] =
   Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*uvar^(deg-n), {n,0,deg}];

 qPoly[deg_Integer,u_] := (qPolyInternal[deg]/.{uvar->u}) /; deg>=0;
];

CriticalRatio =
 Module[{r}, r /. FindRoot[r*(Log[r]-1)==1, {r,3.59}]];

(*
 * Map z to a better approximation of the "interesting" saddle point
 * of qIntegrand[kappa,u,z], where r = u/kappa.
 *)
qSadNewtonIteration[r_,z_] := ((z-1)*Exp[z]-1)/(Exp[z]-r);

qSadApproxBigRatio[r_] := 2/r + 2/r^2;

qSadApproxSmallRatio[r_] := (Pi*r)^2/2 + (1-r+r^2)*Pi*I;

(*
 * The following has an error of order (r - CriticalRatio), barely
 * good enough?
 *)
qSadApproxIntermediateRatio[r_] :=
  Conjugate[
   Log[CriticalRatio] +
    (r-CriticalRatio - Sqrt[(r-CriticalRatio)^2 + 2*CriticalRatio*Log[CriticalRatio]*(r-CriticalRatio)])/CriticalRatio
  ];

(*
 * The points at which we switch from one approximation to another
 * were determined by trial-and-error.  Piecewise[...] is new to Mathematica 5.1.
 *)
qSadApprox[r_] :=
 Piecewise[{{qSadApproxSmallRatio[r], r < 0.517},
            {qSadApproxBigRatio[r],   r > 5.3}},
           qSadApproxIntermediateRatio[r] (* Default case. *)
          ];

(*
 * Up to 4 Newton iterations suffice for an error bound of 10^(-5) or
 * so, but Newton's method encounters division by zero for
 * r=CriticalRatio.
 *)
qSad[r_] :=
  If[Abs[r-CriticalRatio] < 10.0^(-12), qSadApproxIntermediateRatio[r],
     FixedPoint[qSadNewtonIteration[r,#]&,qSadApprox[r],4]];

(*
 * Note, the integral should run to -Infinity, but Mathematica gets
 * confused by that in some cases, so we use a kludge to truncate the
 * path to a finite range.  ALSO NOTE that qIntPath[...] is a bit
 * dubious for u/kappa near CriticalRatio.
 *)
qIntPath[kappa_, u_] :=
  Module[{zs, zdelt, ztrunc},
    zs=qSad[u/kappa];
    ztrunc = Min[-1,(Log[u] - kappa*(Exp[-1]+EulerGamma) - 20.0)/u];
    If[Im[zs]===0,
       Return[{zs, zs*(1+I),ztrunc + zs*I}],
       zdelt = Sqrt[-1/Residue[DLogqIntegrand[kappa,u,z]/(z-zs)^2,{z,zs}]];
       zdelt = Im[zs]*zdelt/Im[zdelt];
       (* Note that Im[zs-zdelt]==0, to within the limits of numerical accuracy. *)
       Return[{Re[zs-zdelt],
               zs+zdelt,
               Min[Re[zs+zdelt], ztrunc] + I*Max[1,Im[zs+zdelt]]}
             ];
      ];
  ];

AdjointSieveQ[kappa_,u_] := qPoly[2*kappa-1,u] /; IntegerQ[2*kappa] && kappa>0;

(* WHY do we do the {Complex[x_,y_] -> x + I*y} below?  *)
AdjointSieveQ[kappa_?NumberQ,u_?NumberQ] :=
  Module[{z, path},
         path = {z, Sequence @@ qIntPath[kappa,u]}/.{Complex[x_,y_] -> x + I*y};
         Gamma[2*kappa]*Im[NIntegrate[qIntegrand[kappa,u,z],Evaluate[path]]]/Pi
        ] /; !IntegerQ[2*kappa];

qDDEcheck[kappa_] := Simplify[D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1])];

qIntegralCheck[kappa_, u_] :=
 ((u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
    kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}] // Simplify) /; IntegerQ[2*kappa];

qIntegralCheck[kappa_?NumberQ, u_?NumberQ] :=
  Module[{t},
         (u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
           kappa*NIntegrate[AdjointSieveQ[kappa,t],{t,u,u+2}] /; !IntegerQ[2*kappa]];

PiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveP[kappa,u]/sigmaFunc[kappa,u] +
          kappa*NIntegrate[AdjointSieveP[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

PiSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u];

PiTildeSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u-1];

XiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveQ[kappa,u]/sigmaFunc[kappa,u] -
          kappa*NIntegrate[AdjointSieveQ[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

XiSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u];

XiTildeSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u-1];

alphaSearchSieveFunc[kappa_,u_] :=
 AdjointSieveQ[kappa,u-1]*(PiTildeSieveFunc[kappa,u]-2) + AdjointSieveP[kappa,u-1]*XiTildeSieveFunc[kappa,u];

betaSearchSieveFunc[kappa_,alpha_,u_] :=
  IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1);

(*
 * We somewhat sloppily generate ranges for each member of avec and then use
 * Union to sort the results and  eliminate duplicate entries.
 * We eliminate entries that are less than u0, but we cannot generate any which
 * are greater than u1.
 *)
ChopUpInterval[u0_?NumberQ,u1_?NumberQ,avec_List] :=
  Select[Union[{u0,u1}, Flatten[Range[Floor[Max[u0,#]]+Mod[#,1],u1]& /@ avec]],
         (#-u0 >= 0)&];

(*
 * The options for both UpperSieveFunc[...] and LowerSieveFunc[...]
 * are stored as Options[SieveFunctions].
 *)
Options[SieveFunctions] = {ComputationMethod->Automatic, AlphaBeta->Automatic};

UpperSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         UpperSieveFuncInternal[method,alphabeta,kappa,u]
        ];

UpperSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  UpperSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

UpperSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  1/sigmaFunc[kappa,u,ComputationMethod->method]  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-alpha<=0;

UpperSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >= 0 && u>0 && u-alpha > 0;

LowerSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         LowerSieveFuncInternal[method,alphabeta,kappa,u]
        ];

LowerSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  LowerSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

LowerSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  0  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-beta<=0;

LowerSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >=0 && u>0 && u-beta > 0;

(*
 * Note that we don't bother with AccuracyGoal->Infinity when we do NDSolve[...]
 * below since it should be unnecessary -- because UpperSieveFunc[...] never gets
 * close to zero (at least for alpha=alphaParam[kappa], beta=betaParam[kappa]).
 *)
UpperSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
  UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,F},
         F/.NDSolve[{F[u1]==UpperSieveFuncInternal[method,alphabeta,kappa,u1],
                     D[u^kappa*F[u],u] ==
                       kappa*u^(kappa-1)*LowerSieveFuncInternal[method,alphabeta,kappa,u-1]},
                     F,{u,u1,u2}][[1]]
        ];

(*
 * We need to do further investigation on the proper choice for AccuracyGoal in
 * the code for NDSolve[...] below.  AccuracyGoal->Infinity would seem to be the
 * best choice, since the function can be near zero when u is near beta, but it
 * "confuses" NDSolve when the function is identically zero (for u<=beta).
 *)
LowerSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
 LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,f},
          f/.NDSolve[{f[u1]==LowerSieveFuncInternal[method,alphabeta,kappa,u1],
                      D[u^kappa*f[u],u] ==
                        kappa*u^(kappa-1)*UpperSieveFuncInternal[method,alphabeta,kappa,u-1]},
                      f,{u,u1,u2}][[1]]
        ];

SieveP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] + LowerSieveFunc[kappa,u,opts];

SieveQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] - LowerSieveFunc[kappa,u,opts];

IwaniecInnerP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerPInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerPInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerPInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerPInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveP[kappa,u]*SieveP[kappa,u,options] +
          kappa*NIntegrate[IwaniecInnerPintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerPintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveP[kappa,u,opts]*AdjointSieveP[kappa,u+1];

IwaniecInnerQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerQInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerQInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerQInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerQInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveQ[kappa,u]*SieveQ[kappa,u,options] -
          kappa*NIntegrate[IwaniecInnerQintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerQintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveQ[kappa,u,opts]*AdjointSieveQ[kappa,u+1];

OldalphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.91148053729465},
                {2.0, 5.35772744559447},
                {2.5, 6.83999829752238},
                {3.0, 8.37193124087476},
                {3.5, 9.938884278702993},
                {4.0, 11.53179887333135},
                {4.5, 13.144726313935339},
                {5.0, 14.773560564422173},
                {5.5, 16.41534952473994},
                {6.0, 18.06789882325006},
                {6.5, 19.729536743282214},
                {7.0, 21.39895238871602},
                {7.5, 23.0751034155587},
                {8.0, 24.757152857145783},
                {8.5, 26.44440066898821},
                {9.0, 28.136279888607895},
                {9.5, 29.832305732604354},
                {10.0, 31.532073832271813}}
];

OldbetaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.11582102793118},
                {2.0, 4.26645028414864},
                {2.5, 5.44406767347209},
                {3.0, 6.64085945080066},
                {3.5, 7.85146280929457},
                {4.0, 9.07224832988245},
                {4.5, 10.300628297351295},
                {5.0, 11.534709043155392},
                {5.5, 12.773073718692846},
                {6.0, 14.014643713794339},
                {6.5, 15.258587779754821},
                {7.0, 16.50425792691003},
                {7.5, 17.751145703520976},
                {8.0, 18.99885243735298},
                {8.5, 20.247056225760552},
                {9.0, 21.4955099366742},
                {9.5, 22.744012660084884},
                {10.0, 23.992407668870914}}
];

(*
 * Values of alpha[kappa],beta[kappa] were initially provided by Diamond (and
 * Wheeler) up to kappa=2, as given in Table 1 of the paper "A Boundary Value
 * Problem for a Pair of Differential Delay Equations Related to Sieve Theory,
 * II", by Diamond, Halberstam and Richert.  Values for larger kappa were
 * computed by repeated calls to AlphaBetaExtrapolate[...].  We then printed
 * tables of {kappa,alphaParam[kappa]}//InputForm and of
 * {kappa,betaParam[kappa]}//InputForm over the range of kappa listed below and
 * cut-and-pasted the results into this file.
 *)

alphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.9114803664122135},
                {2.0, 5.35772721287637},
                {2.5, 6.83999806677035},
                {3.0, 8.371931201514588},
                {3.5, 9.9388843575464},
                {4.0, 11.531798689326964},
                {4.5, 13.14472600027376},
                {5.0, 14.773560338450814},
                {5.5, 16.415349546518847},
                {6.0, 18.0678982882347},
                {6.5, 19.72953507336269},
                {7.0, 21.398950084400397},
                {7.5, 23.075102907700888},
                {8.0, 24.757153227573674},
                {8.5, 26.444400589662646},
                {9.0, 28.136279334072093},
                {9.5, 29.832306940018704},
                {10.0, 31.532073341373458}
}];

betaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.1158210084394864},
                {2.0, 4.266450191078886},
                {2.5, 5.444067484665609},
                {3.0, 6.640859342208907},
                {3.5, 7.85146280680935},
                {4.0, 9.072248439870867},
                {4.5, 10.30062836655699},
                {5.0, 11.534709164251854},
                {5.5, 12.77307384200808},
                {6.0, 14.014643812637978},
                {6.5, 15.258588242295511},
                {7.0, 16.504258451747017},
                {7.5, 17.751146059428116},
                {8.0, 18.998852968997024},
                {8.5, 20.2470567471739},
                {9.0, 21.49551049175982},
                {9.5, 22.744013537264475},
                {10.0, 23.99240838782658}
}];


(* By convention we always set the range of alphaInterpolatingFunction
 * and betaInterpolatingFunction to lie 0.5 beyond the last datapoint.
 *)
alphaInterpolatingFunction[[1,1,2]] += 0.5;
betaInterpolatingFunction[[1,1,2]] += 0.5;

(*
 * In AlphaBetaParams IwaniecInnerQ[...] gets huge for larger values of
 * "u", so we scale it down to keep it more nearly constant in
 * magnitude.
 *)

Options[AlphaBetaParams] = {ComputationMethod->Automatic};

AlphaBetaParams[1.0] = N[AlphaBetaParams[1] = {2,2}];

AlphaBetaParams[kappa_?NumberQ, opts___?OptionQ] :=
  AlphaBetaParamsInternal[ComputationMethod/.{opts}/.Options[AlphaBetaParams],kappa];

AlphaBetaParamsInternal[method_,kappa_] :=
  AlphaBetaParamsInternal[method,kappa] =
    Module[{a,b,
            aX = alphaInterpolatingFunction[kappa],
            bX = betaInterpolatingFunction[kappa],
            abPair, scaleFactor},

            scaleFactor = aX^(2*kappa-1);
            abPair = FindRoot[{IwaniecInnerP[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]==2,
                               IwaniecInnerQ[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]/scaleFactor==0},
                              {a,aX},{b,bX}];
            {a,b}/.abPair];

alphaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[1]];
betaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[2]];

(*
 * Note, we force kappa to be an integer multiple of 1/2, as opposed
 * to a multiple of 0.5, since AdjointSieveQ[kappa,u] is a polynomial in the
 * former case, and for kappa in the range we're interested in
 * AdjointSieveQ[...] can be much more quickly evaluated as a polynomial.
 *)
AlphaBetaExtrapolate[] :=
  Module[{kappa=Round[2*alphaInterpolatingFunction[[1,1,2]]]/2,
          a, b, alphaTable, betaTable},

         {a,b} = AlphaBetaParams[kappa];
         alphaTable =
           Append[Table[{k,alphaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,a}];
         betaTable =
           Append[Table[{k,betaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,b}];
         alphaInterpolatingFunction = Interpolation[alphaTable];
         betaInterpolatingFunction = Interpolation[betaTable];
         alphaInterpolatingFunction[[1,1,2]] += 0.5;
         betaInterpolatingFunction[[1,1,2]] += 0.5;
        ];

End[]
EndPackage[]

